Demonstration of new MeV-scale capabilities in large neutrino LArTPCs using ambient radiogenic and cosmogenic activity in MicroBooNE

Large neutrino liquid argon time projection chamber (LArTPC) experiments can broaden their physics reach by reconstructing and interpreting MeV-scale energy depositions, or blips, present in their data. We demonstrate new calorimetric and particle discrimination capabilities at the MeV energy scale using reconstructed blips in data from the MicroBooNE LArTPC at Fermilab. We observe a concentration of low energy ($<$3~MeV) blips around fiberglass mechanical support struts along the TPC edges with energy spectrum features consistent with the Compton edge of 2.614 MeV $^{208}$Tl decay $\gamma$~rays. These features are used to verify proper calibration of electron energy scales in MicroBooNE's data to few percent precision and to measure the specific activity of $^{208}$Tl in the fiberglass composing these struts, $(11.7 \pm 0.2 ~\text{(stat)} \pm 3.1~\text{(syst)})$~Bq/kg. Cosmogenically-produced blips above 3~MeV in reconstructed energy are used to showcase the ability of large LArTPCs to distinguish between low-energy proton and electron energy depositions. An enriched sample of low-energy protons selected using this new particle discrimination technique is found to be smaller in data than in dedicated CORSIKA cosmic ray simulations, suggesting either incorrect CORSIKA modeling of incident cosmic fluxes or particle transport modeling issues in Geant4.

==> anc/hist_reco_eff_electrons_HigherRes.dat <==
********************************************************************************************************************
Blip reconstruction efficiency for electrons.
First  and second columns corresponding to true energy for electrons and blip reconstruction efficiency respectively.
Bin width 0.05 MeV
********************************************************************************************************************
0.025 0.000323821
0.075 0.000574592
0.125 0.000951076
0.175 0.00339148
0.225 0.0149268
0.275 0.0504249
0.325 0.118389
0.375 0.217184
0.425 0.328004
0.475 0.434725
0.525 0.52552
0.575 0.59145
0.625 0.639955
0.675 0.678877
0.725 0.700131
0.775 0.721724
0.825 0.731723
0.875 0.740366
0.925 0.753185
0.975 0.763692
1.025 0.765129
1.075 0.772207
1.125 0.774908
1.175 0.779678
1.225 0.780576
1.275 0.786502
1.325 0.789457
1.375 0.7881
1.425 0.795927
1.475 0.798345
1.525 0.798231
1.575 0.802768
1.625 0.806038
1.675 0.808266
1.725 0.808587
1.775 0.80914
1.825 0.811976
1.875 0.814489
1.925 0.814224
1.975 0.819365
2.025 0.818269
2.075 0.816202
2.125 0.822366
2.175 0.82428
2.225 0.828215
2.275 0.824686
2.325 0.827439
2.375 0.829962
2.425 0.83252
2.475 0.827756
2.525 0.831244
2.575 0.826947
2.625 0.830881
2.675 0.835045
2.725 0.839194
2.775 0.838492
2.825 0.83488
2.875 0.835895
2.925 0.833306
2.975 0.8356
3.025 0.834138
3.075 0.838751
3.125 0.839277
3.175 0.840763
3.225 0.837633
3.275 0.837902
3.325 0.836352
3.375 0.840501
3.425 0.842949
3.475 0.840186
3.525 0.837406
3.575 0.842799
3.625 0.845048
3.675 0.848995
3.725 0.841886
3.775 0.842484
3.825 0.841498
3.875 0.841836
3.925 0.84012
3.975 0.847676
4.025 0.839915
4.075 0.840286
4.125 0.84167
4.175 0.841932
4.225 0.839402
4.275 0.840309
4.325 0.845407
4.375 0.840373
4.425 0.838832
4.475 0.845272
4.525 0.840414
4.575 0.845547
4.625 0.842897
4.675 0.841509
4.725 0.841926
4.775 0.84361
4.825 0.838908
4.875 0.844043
4.925 0.843152
4.975 0.841478
5.025 0.842484
5.075 0.836614
5.125 0.842966
5.175 0.839946
5.225 0.840872
5.275 0.839966
5.325 0.841086
5.375 0.840485
5.425 0.844044
5.475 0.835404
5.525 0.840781
5.575 0.841501
5.625 0.839314
5.675 0.839733
5.725 0.838049
5.775 0.841831
5.825 0.844621
5.875 0.842499
5.925 0.838735
5.975 0.83438
6.025 0.835947
6.075 0.844117
6.125 0.840717
6.175 0.836729
6.225 0.840875
6.275 0.837303
6.325 0.838785
6.375 0.835525
6.425 0.834346
6.475 0.839558
6.525 0.840103
6.575 0.834611
6.625 0.834458
6.675 0.837072
6.725 0.83988
6.775 0.831938
6.825 0.83557
6.875 0.832266
6.925 0.835977
6.975 0.833471
7.025 0.837354
7.075 0.833076
7.125 0.834894
7.175 0.841917
7.225 0.832471
7.275 0.835356
7.325 0.832952
7.375 0.837385
7.425 0.836301
7.475 0.832858
7.525 0.835494
7.575 0.838144
7.625 0.836255
7.675 0.829427
7.725 0.83465
7.775 0.831971
7.825 0.839211
7.875 0.837886
7.925 0.834118
7.975 0.836399
8.025 0.832742
8.075 0.832476
8.125 0.831714
8.175 0.83084
8.225 0.832264
8.275 0.830743
8.325 0.828176
8.375 0.829798
8.425 0.830515
8.475 0.830887
8.525 0.830787
8.575 0.824977
8.625 0.838248
8.675 0.828197
8.725 0.830176
8.775 0.831829
8.825 0.834515
8.875 0.828522
8.925 0.829107
8.975 0.834493
9.025 0.827398
9.075 0.827866
9.125 0.826045
9.175 0.825057
9.225 0.830456
9.275 0.828546
9.325 0.829243
9.375 0.826238
9.425 0.827131
9.475 0.829904
9.525 0.828854
9.575 0.827085
9.625 0.826944
9.675 0.827821
9.725 0.832789
9.775 0.827164
9.825 0.826363
9.875 0.832471
9.925 0.824377
9.975 0.826261
10.025 0.822144
10.075 0.818849
10.125 0.825471
10.175 0.825928
10.225 0.823793
10.275 0.825917
10.325 0.83418
10.375 0.823803
10.425 0.830479
10.475 0.825468
10.525 0.828148
10.575 0.825557
10.625 0.821094
10.675 0.82382
10.725 0.821883
10.775 0.823813
10.825 0.824665
10.875 0.826039
10.925 0.826925
10.975 0.833507
11.025 0.8277
11.075 0.822525
11.125 0.822333
11.175 0.82151
11.225 0.817086
11.275 0.824849
11.325 0.8305
11.375 0.822822
11.425 0.829167
11.475 0.82394
11.525 0.82639
11.575 0.823855
11.625 0.82178
11.675 0.829305
11.725 0.825325
11.775 0.823747
11.825 0.826075
11.875 0.829116
11.925 0.823582
11.975 0.828397
12.025 0
12.075 0
12.125 0
12.175 0
12.225 0
12.275 0
12.325 0
12.375 0
12.425 0
12.475 0
12.525 0
12.575 0
12.625 0
12.675 0
12.725 0
12.775 0
12.825 0
12.875 0
12.925 0
12.975 0
13.025 0
13.075 0
13.125 0
13.175 0
13.225 0
13.275 0
13.325 0
13.375 0
13.425 0
13.475 0
13.525 0
13.575 0
13.625 0
13.675 0
13.725 0
13.775 0
13.825 0
13.875 0
13.925 0
13.975 0
14.025 0
14.075 0
14.125 0
14.175 0
14.225 0
14.275 0
14.325 0
14.375 0
14.425 0
14.475 0
14.525 0
14.575 0
14.625 0
14.675 0
14.725 0
14.775 0
14.825 0
14.875 0
14.925 0
14.975 0
15.025 0
15.075 0
15.125 0
15.175 0
15.225 0
15.275 0
15.325 0
15.375 0
15.425 0
15.475 0
15.525 0
15.575 0
15.625 0
15.675 0
15.725 0
15.775 0
15.825 0
15.875 0
15.925 0
15.975 0
16.025 0
16.075 0
16.125 0
16.175 0
16.225 0
16.275 0
16.325 0
16.375 0
16.425 0
16.475 0
16.525 0
16.575 0
16.625 0
16.675 0
16.725 0
16.775 0
16.825 0
16.875 0
16.925 0
16.975 0
17.025 0
17.075 0
17.125 0
17.175 0
17.225 0
17.275 0
17.325 0
17.375 0
17.425 0
17.475 0
17.525 0
17.575 0
17.625 0
17.675 0
17.725 0
17.775 0
17.825 0
17.875 0
17.925 0
17.975 0
18.025 0
18.075 0
18.125 0
18.175 0
18.225 0
18.275 0
18.325 0
18.375 0
18.425 0
18.475 0
18.525 0
18.575 0
18.625 0
18.675 0
18.725 0
18.775 0
18.825 0
18.875 0
18.925 0
18.975 0
19.025 0
19.075 0
19.125 0
19.175 0
19.225 0
19.275 0
19.325 0
19.375 0
19.425 0
19.475 0
19.525 0
19.575 0
19.625 0
19.675 0
19.725 0
19.775 0
19.825 0
19.875 0
19.925 0
19.975 0
20.025 0
20.075 0
20.125 0
20.175 0
20.225 0
20.275 0
20.325 0
20.375 0
20.425 0
20.475 0
20.525 0
20.575 0
20.625 0
20.675 0
20.725 0
20.775 0
20.825 0
20.875 0
20.925 0
20.975 0
21.025 0
21.075 0
21.125 0
21.175 0
21.225 0
21.275 0
21.325 0
21.375 0
21.425 0
21.475 0
21.525 0
21.575 0
21.625 0
21.675 0
21.725 0
21.775 0
21.825 0
21.875 0
21.925 0
21.975 0
22.025 0
22.075 0
22.125 0
22.175 0
22.225 0
22.275 0
22.325 0
22.375 0
22.425 0
22.475 0
22.525 0
22.575 0
22.625 0
22.675 0
22.725 0
22.775 0
22.825 0
22.875 0
22.925 0
22.975 0
23.025 0
23.075 0
23.125 0
23.175 0
23.225 0
23.275 0
23.325 0
23.375 0
23.425 0
23.475 0
23.525 0
23.575 0
23.625 0
23.675 0
23.725 0
23.775 0
23.825 0
23.875 0
23.925 0
23.975 0
24.025 0
24.075 0
24.125 0
24.175 0
24.225 0
24.275 0
24.325 0
24.375 0
24.425 0
24.475 0
24.525 0
24.575 0
24.625 0
24.675 0
24.725 0
24.775 0
24.825 0
24.875 0
24.925 0
24.975 0
25.025 0
25.075 0
25.125 0
25.175 0
25.225 0
25.275 0
25.325 0
25.375 0
25.425 0
25.475 0
25.525 0
25.575 0
25.625 0
25.675 0
25.725 0
25.775 0
25.825 0
25.875 0
25.925 0
25.975 0
26.025 0
26.075 0
26.125 0
26.175 0
26.225 0
26.275 0
26.325 0
26.375 0
26.425 0
26.475 0
26.525 0
26.575 0
26.625 0
26.675 0
26.725 0
26.775 0
26.825 0
26.875 0
26.925 0
26.975 0
27.025 0
27.075 0
27.125 0
27.175 0
27.225 0
27.275 0
27.325 0
27.375 0
27.425 0
27.475 0
27.525 0
27.575 0
27.625 0
27.675 0
27.725 0
27.775 0
27.825 0
27.875 0
27.925 0
27.975 0
28.025 0
28.075 0
28.125 0
28.175 0
28.225 0
28.275 0
28.325 0
28.375 0
28.425 0
28.475 0
28.525 0
28.575 0
28.625 0
28.675 0
28.725 0
28.775 0
28.825 0
28.875 0
28.925 0
28.975 0
29.025 0
29.075 0
29.125 0
29.175 0
29.225 0
29.275 0
29.325 0
29.375 0
29.425 0
29.475 0
29.525 0
29.575 0
29.625 0
29.675 0
29.725 0
29.775 0
29.825 0
29.875 0
29.925 0
29.975 0
30.025 0
30.075 0
30.125 0
30.175 0
30.225 0
30.275 0
30.325 0
30.375 0
30.425 0
30.475 0
30.525 0
30.575 0
30.625 0
30.675 0
30.725 0
30.775 0
30.825 0
30.875 0
30.925 0
30.975 0
31.025 0
31.075 0
31.125 0
31.175 0
31.225 0
31.275 0
31.325 0
31.375 0
31.425 0
31.475 0
31.525 0
31.575 0
31.625 0
31.675 0
31.725 0
31.775 0
31.825 0
31.875 0
31.925 0
31.975 0
32.025 0
32.075 0
32.125 0
32.175 0
32.225 0
32.275 0
32.325 0
32.375 0
32.425 0
32.475 0
32.525 0
32.575 0
32.625 0
32.675 0
32.725 0
32.775 0
32.825 0
32.875 0
32.925 0
32.975 0
33.025 0
33.075 0
33.125 0
33.175 0
33.225 0
33.275 0
33.325 0
33.375 0
33.425 0
33.475 0
33.525 0
33.575 0
33.625 0
33.675 0
33.725 0
33.775 0
33.825 0
33.875 0
33.925 0
33.975 0
34.025 0
34.075 0
34.125 0
34.175 0
34.225 0
34.275 0
34.325 0
34.375 0
34.425 0
34.475 0
34.525 0
34.575 0
34.625 0
34.675 0
34.725 0
34.775 0
34.825 0
34.875 0
34.925 0
34.975 0
35.025 0
35.075 0
35.125 0
35.175 0
35.225 0
35.275 0
35.325 0
35.375 0
35.425 0
35.475 0
35.525 0
35.575 0
35.625 0
35.675 0
35.725 0
35.775 0
35.825 0
35.875 0
35.925 0
35.975 0
36.025 0
36.075 0
36.125 0
36.175 0
36.225 0
36.275 0
36.325 0
36.375 0
36.425 0
36.475 0
36.525 0
36.575 0
36.625 0
36.675 0
36.725 0
36.775 0
36.825 0
36.875 0
36.925 0
36.975 0
37.025 0
37.075 0
37.125 0
37.175 0
37.225 0
37.275 0
37.325 0
37.375 0
37.425 0
37.475 0
37.525 0
37.575 0
37.625 0
37.675 0
37.725 0
37.775 0
37.825 0
37.875 0
37.925 0
37.975 0
38.025 0
38.075 0
38.125 0
38.175 0
38.225 0
38.275 0
38.325 0
38.375 0
38.425 0
38.475 0
38.525 0
38.575 0
38.625 0
38.675 0
38.725 0
38.775 0
38.825 0
38.875 0
38.925 0
38.975 0
39.025 0
39.075 0
39.125 0
39.175 0
39.225 0
39.275 0
39.325 0
39.375 0
39.425 0
39.475 0
39.525 0
39.575 0
39.625 0
39.675 0
39.725 0
39.775 0
39.825 0
39.875 0
39.925 0
39.975 0


==> anc/hist_reco_eff_electrons_HigherRes_collection_plane_only.dat <==
********************************************************************************************************************
Blip reconstruction efficiency for electrons. Collection plane only.
First  and second columns corresponding to true energy for electrons and blip reconstruction efficiency respectively.
Bin width 0.05 MeV
********************************************************************************************************************
0.025 0.000604492
0.075 0.00200487
0.125 0.0453545
0.175 0.244095
0.225 0.493413
0.275 0.653292
0.325 0.718838
0.375 0.750666
0.425 0.769425
0.475 0.771098
0.525 0.779109
0.575 0.781593
0.625 0.786564
0.675 0.793892
0.725 0.796362
0.775 0.804203
0.825 0.807842
0.875 0.811087
0.925 0.81933
0.975 0.82766
1.025 0.828295
1.075 0.832824
1.125 0.838324
1.175 0.841085
1.225 0.842041
1.275 0.846564
1.325 0.850453
1.375 0.849759
1.425 0.858834
1.475 0.859331
1.525 0.861402
1.575 0.865174
1.625 0.867206
1.675 0.87066
1.725 0.872512
1.775 0.872516
1.825 0.872275
1.875 0.879106
1.925 0.875378
1.975 0.882485
2.025 0.880628
2.075 0.880066
2.125 0.884709
2.175 0.886861
2.225 0.888575
2.275 0.886654
2.325 0.891833
2.375 0.889782
2.425 0.894426
2.475 0.89023
2.525 0.89651
2.575 0.890921
2.625 0.893188
2.675 0.894729
2.725 0.901063
2.775 0.899694
2.825 0.899808
2.875 0.899248
2.925 0.897275
2.975 0.899848
3.025 0.901123
3.075 0.901663
3.125 0.901971
3.175 0.902873
3.225 0.903323
3.275 0.905383
3.325 0.902866
3.375 0.903955
3.425 0.907689
3.475 0.906197
3.525 0.904794
3.575 0.907519
3.625 0.910268
3.675 0.908467
3.725 0.909903
3.775 0.91379
3.825 0.906232
3.875 0.911938
3.925 0.909005
3.975 0.917445
4.025 0.911014
4.075 0.910839
4.125 0.913318
4.175 0.913417
4.225 0.911492
4.275 0.914409
4.325 0.915942
4.375 0.91412
4.425 0.911196
4.475 0.920243
4.525 0.915316
4.575 0.919918
4.625 0.91848
4.675 0.914728
4.725 0.918394
4.775 0.919987
4.825 0.917618
4.875 0.921711
4.925 0.920745
4.975 0.919835
5.025 0.919542
5.075 0.91774
5.125 0.923254
5.175 0.924268
5.225 0.92299
5.275 0.924458
5.325 0.923099
5.375 0.927319
5.425 0.929162
5.475 0.921037
5.525 0.924774
5.575 0.925103
5.625 0.928816
5.675 0.929081
5.725 0.922763
5.775 0.930263
5.825 0.932503
5.875 0.927988
5.925 0.926999
5.975 0.926148
6.025 0.929749
6.075 0.93289
6.125 0.935429
6.175 0.92797
6.225 0.931952
6.275 0.928143
6.325 0.935148
6.375 0.933096
6.425 0.930071
6.475 0.933508
6.525 0.933999
6.575 0.933856
6.625 0.935784
6.675 0.936836
6.725 0.936812
6.775 0.93233
6.825 0.935115
6.875 0.93447
6.925 0.93656
6.975 0.937537
7.025 0.939754
7.075 0.938592
7.125 0.936862
7.175 0.941032
7.225 0.942135
7.275 0.93943
7.325 0.940164
7.375 0.940573
7.425 0.9393
7.475 0.942059
7.525 0.944518
7.575 0.94252
7.625 0.941746
7.675 0.943286
7.725 0.941555
7.775 0.944865
7.825 0.946793
7.875 0.944434
7.925 0.943487
7.975 0.947809
8.025 0.944413
8.075 0.946187
8.125 0.943987
8.175 0.944777
8.225 0.945507
8.275 0.944504
8.325 0.9449
8.375 0.947773
8.425 0.947044
8.475 0.94503
8.525 0.944798
8.575 0.943564
8.625 0.953482
8.675 0.951347
8.725 0.955316
8.775 0.955519
8.825 0.950187
8.875 0.950921
8.925 0.950445
8.975 0.958055
9.025 0.955079
9.075 0.952722
9.125 0.950883
9.175 0.94951
9.225 0.957528
9.275 0.954081
9.325 0.952388
9.375 0.958496
9.425 0.956908
9.475 0.960364
9.525 0.956923
9.575 0.959902
9.625 0.959991
9.675 0.958038
9.725 0.961538
9.775 0.95974
9.825 0.960344
9.875 0.961939
9.925 0.959602
9.975 0.957565
10.025 0.958674
10.075 0.958675
10.125 0.956546
10.175 0.956055
10.225 0.96217
10.275 0.957622
10.325 0.962355
10.375 0.96351
10.425 0.96428
10.475 0.958383
10.525 0.969328
10.575 0.962909
10.625 0.960914
10.675 0.969364
10.725 0.963624
10.775 0.97125
10.825 0.968165
10.875 0.969832
10.925 0.971188
10.975 0.974963
11.025 0.97449
11.075 0.97273
11.125 0.965981
11.175 0.969288
11.225 0.961361
11.275 0.969185
11.325 0.972096
11.375 0.96921
11.425 0.972639
11.475 0.9724
11.525 0.977079
11.575 0.971481
11.625 0.968332
11.675 0.978097
11.725 0.966883
11.775 0.969046
11.825 0.975504
11.875 0.987512
11.925 0.983156
11.975 0.944251
12.025 0
12.075 0
12.125 0
12.175 0
12.225 0
12.275 0
12.325 0
12.375 0
12.425 0
12.475 0
12.525 0
12.575 0
12.625 0
12.675 0
12.725 0
12.775 0
12.825 0
12.875 0
12.925 0
12.975 0
13.025 0
13.075 0
13.125 0
13.175 0
13.225 0
13.275 0
13.325 0
13.375 0
13.425 0
13.475 0
13.525 0
13.575 0
13.625 0
13.675 0
13.725 0
13.775 0
13.825 0
13.875 0
13.925 0
13.975 0
14.025 0
14.075 0
14.125 0
14.175 0
14.225 0
14.275 0
14.325 0
14.375 0
14.425 0
14.475 0
14.525 0
14.575 0
14.625 0
14.675 0
14.725 0
14.775 0
14.825 0
14.875 0
14.925 0
14.975 0
15.025 0
15.075 0
15.125 0
15.175 0
15.225 0
15.275 0
15.325 0
15.375 0
15.425 0
15.475 0
15.525 0
15.575 0
15.625 0
15.675 0
15.725 0
15.775 0
15.825 0
15.875 0
15.925 0
15.975 0
16.025 0
16.075 0
16.125 0
16.175 0
16.225 0
16.275 0
16.325 0
16.375 0
16.425 0
16.475 0
16.525 0
16.575 0
16.625 0
16.675 0
16.725 0
16.775 0
16.825 0
16.875 0
16.925 0
16.975 0
17.025 0
17.075 0
17.125 0
17.175 0
17.225 0
17.275 0
17.325 0
17.375 0
17.425 0
17.475 0
17.525 0
17.575 0
17.625 0
17.675 0
17.725 0
17.775 0
17.825 0
17.875 0
17.925 0
17.975 0
18.025 0
18.075 0
18.125 0
18.175 0
18.225 0
18.275 0
18.325 0
18.375 0
18.425 0
18.475 0
18.525 0
18.575 0
18.625 0
18.675 0
18.725 0
18.775 0
18.825 0
18.875 0
18.925 0
18.975 0
19.025 0
19.075 0
19.125 0
19.175 0
19.225 0
19.275 0
19.325 0
19.375 0
19.425 0
19.475 0
19.525 0
19.575 0
19.625 0
19.675 0
19.725 0
19.775 0
19.825 0
19.875 0
19.925 0
19.975 0
20.025 0
20.075 0
20.125 0
20.175 0
20.225 0
20.275 0
20.325 0
20.375 0
20.425 0
20.475 0
20.525 0
20.575 0
20.625 0
20.675 0
20.725 0
20.775 0
20.825 0
20.875 0
20.925 0
20.975 0
21.025 0
21.075 0
21.125 0
21.175 0
21.225 0
21.275 0
21.325 0
21.375 0
21.425 0
21.475 0
21.525 0
21.575 0
21.625 0
21.675 0
21.725 0
21.775 0
21.825 0
21.875 0
21.925 0
21.975 0
22.025 0
22.075 0
22.125 0
22.175 0
22.225 0
22.275 0
22.325 0
22.375 0
22.425 0
22.475 0
22.525 0
22.575 0
22.625 0
22.675 0
22.725 0
22.775 0
22.825 0
22.875 0
22.925 0
22.975 0
23.025 0
23.075 0
23.125 0
23.175 0
23.225 0
23.275 0
23.325 0
23.375 0
23.425 0
23.475 0
23.525 0
23.575 0
23.625 0
23.675 0
23.725 0
23.775 0
23.825 0
23.875 0
23.925 0
23.975 0
24.025 0
24.075 0
24.125 0
24.175 0
24.225 0
24.275 0
24.325 0
24.375 0
24.425 0
24.475 0
24.525 0
24.575 0
24.625 0
24.675 0
24.725 0
24.775 0
24.825 0
24.875 0
24.925 0
24.975 0
25.025 0
25.075 0
25.125 0
25.175 0
25.225 0
25.275 0
25.325 0
25.375 0
25.425 0
25.475 0
25.525 0
25.575 0
25.625 0
25.675 0
25.725 0
25.775 0
25.825 0
25.875 0
25.925 0
25.975 0
26.025 0
26.075 0
26.125 0
26.175 0
26.225 0
26.275 0
26.325 0
26.375 0
26.425 0
26.475 0
26.525 0
26.575 0
26.625 0
26.675 0
26.725 0
26.775 0
26.825 0
26.875 0
26.925 0
26.975 0
27.025 0
27.075 0
27.125 0
27.175 0
27.225 0
27.275 0
27.325 0
27.375 0
27.425 0
27.475 0
27.525 0
27.575 0
27.625 0
27.675 0
27.725 0
27.775 0
27.825 0
27.875 0
27.925 0
27.975 0
28.025 0
28.075 0
28.125 0
28.175 0
28.225 0
28.275 0
28.325 0
28.375 0
28.425 0
28.475 0
28.525 0
28.575 0
28.625 0
28.675 0
28.725 0
28.775 0
28.825 0
28.875 0
28.925 0
28.975 0
29.025 0
29.075 0
29.125 0
29.175 0
29.225 0
29.275 0
29.325 0
29.375 0
29.425 0
29.475 0
29.525 0
29.575 0
29.625 0
29.675 0
29.725 0
29.775 0
29.825 0
29.875 0
29.925 0
29.975 0
30.025 0
30.075 0
30.125 0
30.175 0
30.225 0
30.275 0
30.325 0
30.375 0
30.425 0
30.475 0
30.525 0
30.575 0
30.625 0
30.675 0
30.725 0
30.775 0
30.825 0
30.875 0
30.925 0
30.975 0
31.025 0
31.075 0
31.125 0
31.175 0
31.225 0
31.275 0
31.325 0
31.375 0
31.425 0
31.475 0
31.525 0
31.575 0
31.625 0
31.675 0
31.725 0
31.775 0
31.825 0
31.875 0
31.925 0
31.975 0
32.025 0
32.075 0
32.125 0
32.175 0
32.225 0
32.275 0
32.325 0
32.375 0
32.425 0
32.475 0
32.525 0
32.575 0
32.625 0
32.675 0
32.725 0
32.775 0
32.825 0
32.875 0
32.925 0
32.975 0
33.025 0
33.075 0
33.125 0
33.175 0
33.225 0
33.275 0
33.325 0
33.375 0
33.425 0
33.475 0
33.525 0
33.575 0
33.625 0
33.675 0
33.725 0
33.775 0
33.825 0
33.875 0
33.925 0
33.975 0
34.025 0
34.075 0
34.125 0
34.175 0
34.225 0
34.275 0
34.325 0
34.375 0
34.425 0
34.475 0
34.525 0
34.575 0
34.625 0
34.675 0
34.725 0
34.775 0
34.825 0
34.875 0
34.925 0
34.975 0
35.025 0
35.075 0
35.125 0
35.175 0
35.225 0
35.275 0
35.325 0
35.375 0
35.425 0
35.475 0
35.525 0
35.575 0
35.625 0
35.675 0
35.725 0
35.775 0
35.825 0
35.875 0
35.925 0
35.975 0
36.025 0
36.075 0
36.125 0
36.175 0
36.225 0
36.275 0
36.325 0
36.375 0
36.425 0
36.475 0
36.525 0
36.575 0
36.625 0
36.675 0
36.725 0
36.775 0
36.825 0
36.875 0
36.925 0
36.975 0
37.025 0
37.075 0
37.125 0
37.175 0
37.225 0
37.275 0
37.325 0
37.375 0
37.425 0
37.475 0
37.525 0
37.575 0
37.625 0
37.675 0
37.725 0
37.775 0
37.825 0
37.875 0
37.925 0
37.975 0
38.025 0
38.075 0
38.125 0
38.175 0
38.225 0
38.275 0
38.325 0
38.375 0
38.425 0
38.475 0
38.525 0
38.575 0
38.625 0
38.675 0
38.725 0
38.775 0
38.825 0
38.875 0
38.925 0
38.975 0
39.025 0
39.075 0
39.125 0
39.175 0
39.225 0
39.275 0
39.325 0
39.375 0
39.425 0
39.475 0
39.525 0
39.575 0
39.625 0
39.675 0
39.725 0
39.775 0
39.825 0
39.875 0
39.925 0
39.975 0


==> anc/hist_reco_eff_protons_HigherRes.dat <==
******************************************************************************************************************
Blip reconstruction efficiency for protons.
First  and second columns corresponding to true energy for protons and blip reconstruction efficiency respectively.
Bin width 0.05 MeV
*******************************************************************************************************************
0.025 0
0.075 0
0.125 0
0.175 0
0.225 0
0.275 0
0.325 0
0.375 0
0.425 0
0.475 0
0.525 0
0.575 0
0.625 0
0.675 0
0.725 0.0357143
0.775 0.0263158
0.825 0.0322581
0.875 0.0263158
0.925 0.0416667
0.975 0.0454545
1.025 0.00133104
1.075 0.00102628
1.125 0.0012864
1.175 0.00130494
1.225 0.00145217
1.275 0.00129366
1.325 0.00143562
1.375 0.00219228
1.425 0.00195287
1.475 0.00223567
1.525 0.00275279
1.575 0.00301432
1.625 0.00304456
1.675 0.00423729
1.725 0.00371531
1.775 0.00422248
1.825 0.00432773
1.875 0.00605834
1.925 0.00738541
1.975 0.00799638
2.025 0.00859509
2.075 0.0107518
2.125 0.0104358
2.175 0.0132148
2.225 0.0153036
2.275 0.0182998
2.325 0.0206605
2.375 0.0237771
2.425 0.0294042
2.475 0.0315597
2.525 0.0343003
2.575 0.0431311
2.625 0.0485463
2.675 0.0503725
2.725 0.0632314
2.775 0.0698364
2.825 0.0783182
2.875 0.0894227
2.925 0.0925875
2.975 0.106504
3.025 0.119205
3.075 0.135333
3.125 0.152345
3.175 0.163631
3.225 0.180008
3.275 0.190817
3.325 0.210299
3.375 0.227091
3.425 0.245128
3.475 0.264918
3.525 0.276971
3.575 0.303109
3.625 0.314368
3.675 0.33758
3.725 0.365641
3.775 0.373487
3.825 0.38949
3.875 0.405721
3.925 0.435018
3.975 0.452548
4.025 0.465909
4.075 0.485721
4.125 0.502497
4.175 0.520279
4.225 0.537288
4.275 0.553412
4.325 0.564957
4.375 0.586445
4.425 0.601436
4.475 0.617962
4.525 0.626801
4.575 0.642534
4.625 0.657737
4.675 0.673344
4.725 0.669739
4.775 0.686508
4.825 0.700921
4.875 0.706095
4.925 0.712833
4.975 0.717909
5.025 0.733138
5.075 0.740463
5.125 0.754271
5.175 0.754626
5.225 0.747755
5.275 0.754456
5.325 0.770473
5.375 0.774242
5.425 0.769439
5.475 0.78361
5.525 0.780915
5.575 0.786946
5.625 0.78978
5.675 0.791975
5.725 0.801972
5.775 0.79723
5.825 0.798432
5.875 0.797265
5.925 0.805407
5.975 0.803462
6.025 0.796818
6.075 0.807267
6.125 0.811456
6.175 0.806378
6.225 0.811197
6.275 0.818182
6.325 0.810214
6.375 0.819752
6.425 0.82172
6.475 0.815261
6.525 0.824764
6.575 0.823365
6.625 0.817791
6.675 0.82809
6.725 0.817713
6.775 0.822254
6.825 0.825252
6.875 0.829614
6.925 0.828837
6.975 0.830815
7.025 0.824187
7.075 0.822269
7.125 0.828522
7.175 0.826929
7.225 0.82804
7.275 0.831424
7.325 0.832691
7.375 0.821869
7.425 0.826401
7.475 0.82459
7.525 0.829912
7.575 0.828428
7.625 0.836124
7.675 0.831754
7.725 0.8311
7.775 0.830977
7.825 0.828401
7.875 0.82572
7.925 0.825889
7.975 0.824412
8.025 0.828127
8.075 0.837595
8.125 0.835698
8.175 0.831841
8.225 0.831888
8.275 0.821451
8.325 0.837191
8.375 0.830275
8.425 0.842467
8.475 0.838478
8.525 0.831167
8.575 0.840367
8.625 0.83219
8.675 0.826828
8.725 0.835689
8.775 0.830506
8.825 0.836771
8.875 0.828197
8.925 0.833658
8.975 0.824454
9.025 0.842396
9.075 0.835719
9.125 0.833581
9.175 0.837179
9.225 0.838317
9.275 0.836979
9.325 0.83325
9.375 0.837341
9.425 0.831897
9.475 0.834455
9.525 0.836268
9.575 0.83001
9.625 0.830034
9.675 0.841852
9.725 0.830468
9.775 0.837946
9.825 0.837755
9.875 0.843426
9.925 0.843508
9.975 0.837384
10.025 0.837018
10.075 0.834072
10.125 0.844513
10.175 0.844595
10.225 0.834472
10.275 0.840034
10.325 0.834744
10.375 0.840262
10.425 0.849685
10.475 0.833422
10.525 0.83365
10.575 0.843005
10.625 0.831304
10.675 0.840673
10.725 0.840426
10.775 0.841451
10.825 0.837347
10.875 0.837886
10.925 0.842041
10.975 0.842682
11.025 0.836651
11.075 0.845212
11.125 0.841353
11.175 0.842192
11.225 0.84077
11.275 0.84862
11.325 0.844306
11.375 0.841942
11.425 0.837711
11.475 0.842686
11.525 0.843105
11.575 0.845481
11.625 0.846863
11.675 0.837466
11.725 0.83602
11.775 0.843738
11.825 0.840657
11.875 0.836508
11.925 0.837923
11.975 0.843004
12.025 0.841877
12.075 0.835714
12.125 0.847614
12.175 0.842293
12.225 0.834854
12.275 0.843337
12.325 0.841396
12.375 0.840381
12.425 0.842956
12.475 0.84444
12.525 0.841884
12.575 0.845411
12.625 0.848613
12.675 0.841372
12.725 0.842362
12.775 0.847592
12.825 0.847507
12.875 0.849521
12.925 0.843605
12.975 0.849012
13.025 0.841504
13.075 0.841602
13.125 0.853425
13.175 0.846408
13.225 0.8525
13.275 0.837028
13.325 0.844246
13.375 0.839159
13.425 0.849434
13.475 0.835756
13.525 0.849919
13.575 0.845888
13.625 0.844588
13.675 0.843681
13.725 0.846169
13.775 0.844194
13.825 0.848777
13.875 0.836711
13.925 0.85008
13.975 0.85001
14.025 0.849003
14.075 0.847998
14.125 0.837256
14.175 0.855519
14.225 0.854998
14.275 0.847276
14.325 0.838458
14.375 0.849132
14.425 0.843158
14.475 0.848684
14.525 0.835998
14.575 0.844301
14.625 0.854098
14.675 0.845578
14.725 0.847341
14.775 0.848319
14.825 0.847321
14.875 0.848096
14.925 0.860622
14.975 0.848618
15.025 0.857441
15.075 0.840082
15.125 0.842571
15.175 0.850481
15.225 0.848247
15.275 0.853597
15.325 0.851383
15.375 0.850356
15.425 0.854564
15.475 0.847273
15.525 0.842139
15.575 0.856575
15.625 0.851655
15.675 0.848191
15.725 0.849522
15.775 0.848556
15.825 0.855299
15.875 0.840426
15.925 0.851015
15.975 0.852754
16.025 0.847686
16.075 0.852579
16.125 0.847702
16.175 0.836559
16.225 0.849448
16.275 0.84441
16.325 0.844266
16.375 0.844847
16.425 0.845249
16.475 0.846452
16.525 0.849366
16.575 0.849989
16.625 0.85686
16.675 0.848717
16.725 0.851509
16.775 0.84133
16.825 0.843675
16.875 0.846255
16.925 0.853834
16.975 0.858556
17.025 0.852331
17.075 0.849609
17.125 0.843953
17.175 0.844922
17.225 0.856018
17.275 0.850184
17.325 0.846353
17.375 0.84612
17.425 0.851117
17.475 0.854842
17.525 0.842294
17.575 0.857835
17.625 0.855387
17.675 0.844037
17.725 0.841521
17.775 0.855765
17.825 0.843663
17.875 0.861545
17.925 0.844808
17.975 0.851382
18.025 0.854243
18.075 0.853559
18.125 0.850058
18.175 0.854603
18.225 0.845077
18.275 0.850642
18.325 0.849402
18.375 0.854941
18.425 0.846479
18.475 0.855983
18.525 0.850955
18.575 0.853246
18.625 0.857965
18.675 0.850326
18.725 0.852429
18.775 0.848923
18.825 0.861632
18.875 0.851622
18.925 0.850161
18.975 0.84811
19.025 0.852413
19.075 0.844199
19.125 0.850591
19.175 0.844268
19.225 0.854025
19.275 0.860292
19.325 0.852674
19.375 0.850377
19.425 0.850485
19.475 0.863148
19.525 0.85547
19.575 0.850602
19.625 0.855615
19.675 0.857899
19.725 0.854097
19.775 0.854758
19.825 0.850199
19.875 0.850626
19.925 0.850605
19.975 0.858266
20.025 0.854637
20.075 0.860619
20.125 0.852829
20.175 0.853511
20.225 0.853951
20.275 0.845745
20.325 0.860694
20.375 0.856725
20.425 0.854447
20.475 0.855963
20.525 0.856557
20.575 0.852364
20.625 0.843945
20.675 0.847657
20.725 0.849173
20.775 0.857956
20.825 0.84977
20.875 0.849779
20.925 0.857325
20.975 0.850138
21.025 0.858669
21.075 0.854765
21.125 0.857501
21.175 0.856581
21.225 0.8668
21.275 0.863034
21.325 0.857538
21.375 0.857178
21.425 0.848262
21.475 0.856751
21.525 0.854811
21.575 0.864097
21.625 0.862277
21.675 0.854284
21.725 0.85831
21.775 0.855975
21.825 0.851708
21.875 0.850052
21.925 0.870778
21.975 0.850841
22.025 0.854795
22.075 0.85529
22.125 0.850713
22.175 0.852185
22.225 0.857288
22.275 0.851796
22.325 0.845952
22.375 0.856047
22.425 0.846254
22.475 0.861061
22.525 0.85875
22.575 0.86062
22.625 0.845364
22.675 0.850875
22.725 0.850064
22.775 0.857764
22.825 0.854839
22.875 0.860773
22.925 0.849626
22.975 0.864464
23.025 0.866092
23.075 0.858469
23.125 0.86372
23.175 0.857805
23.225 0.868927
23.275 0.856627
23.325 0.857627
23.375 0.853417
23.425 0.854962
23.475 0.86151
23.525 0.858799
23.575 0.847619
23.625 0.852134
23.675 0.846947
23.725 0.857478
23.775 0.862905
23.825 0.847698
23.875 0.851593
23.925 0.856004
23.975 0.860166
24.025 0.851703
24.075 0.856201
24.125 0.8592
24.175 0.858282
24.225 0.855703
24.275 0.866556
24.325 0.855352
24.375 0.84083
24.425 0.857785
24.475 0.855317
24.525 0.847122
24.575 0.853042
24.625 0.857977
24.675 0.861333
24.725 0.852649
24.775 0.852221
24.825 0.864494
24.875 0.85426
24.925 0.859833
24.975 0.854995
25.025 0.858559
25.075 0.851702
25.125 0.844083
25.175 0.843252
25.225 0.860781
25.275 0.859876
25.325 0.858788
25.375 0.856863
25.425 0.858919
25.475 0.852215
25.525 0.857298
25.575 0.852596
25.625 0.855425
25.675 0.85349
25.725 0.851727
25.775 0.850416
25.825 0.861405
25.875 0.858006
25.925 0.854235
25.975 0.859036
26.025 0.854996
26.075 0.863066
26.125 0.851965
26.175 0.852411
26.225 0.84865
26.275 0.852082
26.325 0.846776
26.375 0.870375
26.425 0.861648
26.475 0.855595
26.525 0.85316
26.575 0.848373
26.625 0.852788
26.675 0.861356
26.725 0.869602
26.775 0.858098
26.825 0.852933
26.875 0.854761
26.925 0.852843
26.975 0.850887
27.025 0.866667
27.075 0.854753
27.125 0.854641
27.175 0.851253
27.225 0.852643
27.275 0.854825
27.325 0.858887
27.375 0.857264
27.425 0.852473
27.475 0.84721
27.525 0.855056
27.575 0.842898
27.625 0.858794
27.675 0.858755
27.725 0.855575
27.775 0.855823
27.825 0.849701
27.875 0.846865
27.925 0.858382
27.975 0.85047
28.025 0.854514
28.075 0.850446
28.125 0.855035
28.175 0.85694
28.225 0.855879
28.275 0.846334
28.325 0.863128
28.375 0.853027
28.425 0.850171
28.475 0.846777
28.525 0.849323
28.575 0.851841
28.625 0.850462
28.675 0.856683
28.725 0.853274
28.775 0.849826
28.825 0.85551
28.875 0.850301
28.925 0.851537
28.975 0.850427
29.025 0.852826
29.075 0.855872
29.125 0.853959
29.175 0.856325
29.225 0.847714
29.275 0.845805
29.325 0.85938
29.375 0.855362
29.425 0.850561
29.475 0.855801
29.525 0.857395
29.575 0.84434
29.625 0.8558
29.675 0.851114
29.725 0.855357
29.775 0.838973
29.825 0.862369
29.875 0.852792
29.925 0.845709
29.975 0.842426
30.025 0.848358
30.075 0.849336
30.125 0.849728
30.175 0.84768
30.225 0.840956
30.275 0.84264
30.325 0.855695
30.375 0.850434
30.425 0.834404
30.475 0.861858
30.525 0.858074
30.575 0.844133
30.625 0.847845
30.675 0.854048
30.725 0.851245
30.775 0.8449
30.825 0.841866
30.875 0.842525
30.925 0.855875
30.975 0.851898
31.025 0.842921
31.075 0.841614
31.125 0.841948
31.175 0.846809
31.225 0.837863
31.275 0.847692
31.325 0.835284
31.375 0.856027
31.425 0.845145
31.475 0.843462
31.525 0.844785
31.575 0.845964
31.625 0.852409
31.675 0.846248
31.725 0.856842
31.775 0.855651
31.825 0.843527
31.875 0.838632
31.925 0.844109
31.975 0.844405
32.025 0.840061
32.075 0.852429
32.125 0.854839
32.175 0.842472
32.225 0.833709
32.275 0.844506
32.325 0.838294
32.375 0.850237
32.425 0.851591
32.475 0.848604
32.525 0.854864
32.575 0.847785
32.625 0.835471
32.675 0.844822
32.725 0.844212
32.775 0.857143
32.825 0.848419
32.875 0.853839
32.925 0.842222
32.975 0.849716
33.025 0.849655
33.075 0.834862
33.125 0.844844
33.175 0.846729
33.225 0.848323
33.275 0.84537
33.325 0.842994
33.375 0.835098
33.425 0.847997
33.475 0.846652
33.525 0.848184
33.575 0.841041
33.625 0.835244
33.675 0.849256
33.725 0.833071
33.775 0.841882
33.825 0.853535
33.875 0.840261
33.925 0.852341
33.975 0.850347
34.025 0.85043
34.075 0.840524
34.125 0.853571
34.175 0.848855
34.225 0.84036
34.275 0.843487
34.325 0.834092
34.375 0.8456
34.425 0.83296
34.475 0.840132
34.525 0.843987
34.575 0.844034
34.625 0.83122
34.675 0.840495
34.725 0.833066
34.775 0.839066
34.825 0.832141
34.875 0.841193
34.925 0.841393
34.975 0.838095
35.025 0.825806
35.075 0.847333
35.125 0.839542
35.175 0.845315
35.225 0.838815
35.275 0.828935
35.325 0.848152
35.375 0.834889
35.425 0.836392
35.475 0.831728
35.525 0.839008
35.575 0.848554
35.625 0.845905
35.675 0.834251
35.725 0.853418
35.775 0.831479
35.825 0.841014
35.875 0.829632
35.925 0.845552
35.975 0.841717
36.025 0.845673
36.075 0.847607
36.125 0.836167
36.175 0.84144
36.225 0.848305
36.275 0.848759
36.325 0.831342
36.375 0.831345
36.425 0.848254
36.475 0.836098
36.525 0.845635
36.575 0.847297
36.625 0.838404
36.675 0.838816
36.725 0.847367
36.775 0.835201
36.825 0.833873
36.875 0.842602
36.925 0.844608
36.975 0.830986
37.025 0.836775
37.075 0.828774
37.125 0.830057
37.175 0.832447
37.225 0.841328
37.275 0.83934
37.325 0.837145
37.375 0.837383
37.425 0.837079
37.475 0.839961
37.525 0.838949
37.575 0.829904
37.625 0.845999
37.675 0.840149
37.725 0.846949
37.775 0.826838
37.825 0.850333
37.875 0.829895
37.925 0.837483
37.975 0.846585
38.025 0.8396
38.075 0.847255
38.125 0.831143
38.175 0.839597
38.225 0.845037
38.275 0.835198
38.325 0.832767
38.375 0.840468
38.425 0.831019
38.475 0.826072
38.525 0.842681
38.575 0.841115
38.625 0.82865
38.675 0.841926
38.725 0.843793
38.775 0.83796
38.825 0.843675
38.875 0.845892
38.925 0.82461
38.975 0.84022
39.025 0.834829
39.075 0.839867
39.125 0.832466
39.175 0.84554
39.225 0.835116
39.275 0.831111
39.325 0.82693
39.375 0.827263
39.425 0.82038
39.475 0.844714
39.525 0.842212
39.575 0.843904
39.625 0.84205
39.675 0.845217
39.725 0.834432
39.775 0.825773
39.825 0.841507
39.875 0.835323
39.925 0.835142
39.975 0.834269


==> anc/pid_cut_cumulative_eff_electrons.dat <==
*************************************************************************************************
Proton PID cut cumulative efficiency
Two-dimensional maps of PID cut rejection factors associated with specific reconstructed Eblip/ds 
boundaries for electron dataset.
Matrix size 24 x 100 ( Reconstructed blip energy [MeVee] x  Eblip/ds [MeVee/cm] )
**************************************************************************************************

0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 0 0 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 0 0 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 0 0 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 0 0 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 0 1.02299e-05 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 0 1.02299e-05 0 0 1.27496e-05 0 0 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 0 1.02299e-05 0 0 1.27496e-05 0 1.73259e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 0 1.02299e-05 0 0 1.27496e-05 0 1.73259e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 0 1.02299e-05 0 0 1.27496e-05 0 1.73259e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 0 1.02299e-05 0 0 1.27496e-05 1.44515e-05 1.73259e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 9.77364e-06 1.02299e-05 1.08179e-05 0 2.54991e-05 2.8903e-05 1.73259e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 9.77364e-06 1.02299e-05 1.08179e-05 0 2.54991e-05 4.33545e-05 1.73259e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 0 0 9.77364e-06 1.02299e-05 1.08179e-05 0 2.54991e-05 4.33545e-05 1.73259e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 9.15483e-06 0 9.77364e-06 1.02299e-05 1.08179e-05 1.16689e-05 2.54991e-05 5.7806e-05 1.73259e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 9.15483e-06 0 9.77364e-06 1.02299e-05 1.08179e-05 1.16689e-05 2.54991e-05 5.7806e-05 1.73259e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 9.15483e-06 9.4476e-06 9.77364e-06 1.02299e-05 1.08179e-05 2.33378e-05 2.54991e-05 7.22575e-05 3.46518e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 9.15483e-06 9.4476e-06 9.77364e-06 1.02299e-05 2.16359e-05 2.33378e-05 2.54991e-05 7.22575e-05 6.93037e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 9.15483e-06 9.4476e-06 9.77364e-06 1.02299e-05 2.16359e-05 2.33378e-05 2.54991e-05 7.22575e-05 6.93037e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 0 9.15483e-06 1.88952e-05 9.77364e-06 1.02299e-05 2.16359e-05 2.33378e-05 2.54991e-05 7.22575e-05 6.93037e-05 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 1.78436e-05 9.15483e-06 1.88952e-05 9.77364e-06 1.02299e-05 3.24538e-05 3.50067e-05 8.9247e-05 0.00010116 0.000103956 
0 0 0 0 0 0 0 0 0 8.25675e-06 0 0 0 0 1.78436e-05 2.74645e-05 2.83428e-05 1.95473e-05 2.04597e-05 5.40897e-05 5.83444e-05 8.9247e-05 0.000130063 0.000103956 
0 0 0 0 0 0 7.92959e-06 0 0 8.25675e-06 8.33458e-06 0 0 0 1.78436e-05 3.66193e-05 3.77904e-05 1.95473e-05 3.06896e-05 8.65436e-05 5.83444e-05 8.9247e-05 0.000130063 0.000121281 
0 0 0 0 0 0 7.92959e-06 0 0 8.25675e-06 8.33458e-06 0 8.58922e-06 0 1.78436e-05 4.57741e-05 4.7238e-05 1.95473e-05 3.06896e-05 9.73615e-05 7.00133e-05 8.9247e-05 0.000144515 0.000138607 
0 0 0 0 0 0 7.92959e-06 0 0 1.65135e-05 8.33458e-06 8.45802e-06 8.58922e-06 0 3.56872e-05 6.40838e-05 4.7238e-05 1.95473e-05 4.09195e-05 0.000118997 9.33511e-05 8.9247e-05 0.000144515 0.000138607 
0 0 0 0 0 0 7.92959e-06 0 0 1.65135e-05 8.33458e-06 8.45802e-06 8.58922e-06 8.72395e-06 3.56872e-05 8.23934e-05 4.7238e-05 2.93209e-05 7.16091e-05 0.000118997 9.33511e-05 0.000140245 0.000158966 0.000155933 
0 0 0 0 0 0 7.92959e-06 0 0 2.47703e-05 1.66692e-05 8.45802e-06 8.58922e-06 8.72395e-06 3.56872e-05 8.23934e-05 4.7238e-05 4.88682e-05 0.000102299 0.000129815 0.00010502 0.000165744 0.000202321 0.000225237 
0 0 0 0 0 0 7.92959e-06 0 0 2.47703e-05 2.50038e-05 8.45802e-06 8.58922e-06 4.36197e-05 6.24526e-05 9.15483e-05 5.66856e-05 9.77364e-05 0.000112529 0.000140633 0.00010502 0.000216743 0.000245675 0.000242563 
0 0 0 0 0 0 7.92959e-06 0 0 2.47703e-05 2.50038e-05 8.45802e-06 1.71784e-05 6.10676e-05 8.02962e-05 9.15483e-05 7.55808e-05 0.000117284 0.000122758 0.000151451 0.000116689 0.000229492 0.000274578 0.000259889 
0 0 0 0 0 0 7.92959e-06 0 0 2.47703e-05 2.50038e-05 2.53741e-05 3.43569e-05 8.72395e-05 8.02962e-05 0.000100703 9.4476e-05 0.000156378 0.000143218 0.000205541 0.000198371 0.00029324 0.000303481 0.000311867 
0 0 0 0 0 0 7.92959e-06 0 8.16513e-06 2.47703e-05 3.33383e-05 3.38321e-05 4.29461e-05 0.000122135 9.81398e-05 0.000100703 0.000141714 0.000185699 0.000163678 0.000248813 0.000291722 0.000331489 0.000317933 0.000363844 
0 0 0 0 0 0 7.92959e-06 0 1.63303e-05 3.3027e-05 4.16729e-05 3.38321e-05 6.01245e-05 0.000148307 0.000115983 0.000119013 0.000207847 0.000224794 0.000225057 0.000324538 0.000385073 0.000369738 0.000375739 0.0004678 
0 0 0 0 0 0 7.92959e-06 0 2.44954e-05 5.77973e-05 4.16729e-05 3.38321e-05 6.87138e-05 0.000157031 0.000142749 0.000137322 0.000283428 0.000273662 0.000306896 0.000389446 0.00042008 0.000433485 0.000404642 0.000554429 
0 0 0 0 0 0 7.92959e-06 0 3.26605e-05 5.77973e-05 5.83421e-05 3.38321e-05 9.44814e-05 0.000200651 0.000160592 0.000183097 0.000340114 0.000302983 0.000358045 0.000486808 0.000513431 0.000548232 0.000534705 0.000675711 
0 0 0 0 0 0 1.58592e-05 0 3.26605e-05 8.25675e-05 8.33458e-05 7.61222e-05 0.000137428 0.000244271 0.000169514 0.000219716 0.000415694 0.000342077 0.000419424 0.000594987 0.000548438 0.00061198 0.000693672 0.000866296 
0 0 0 0 0 0 1.58592e-05 0 4.08257e-05 0.000107338 8.33458e-05 0.000109954 0.000163195 0.000279166 0.000205201 0.000274645 0.00047238 0.000449588 0.000583102 0.00073562 0.000653457 0.000828722 0.000924896 0.00110886 
0 0 0 0 0 0 2.37888e-05 0 4.89908e-05 0.000107338 9.16804e-05 0.000160702 0.000231909 0.000314062 0.000276576 0.000320419 0.000557408 0.000557098 0.000716091 0.000876254 0.000770146 0.000968968 0.00119947 0.0014034 
0 0 0 0 0 0 2.37888e-05 0 6.53211e-05 0.000123851 9.16804e-05 0.00021145 0.000266266 0.00033151 0.000419325 0.000457741 0.000632989 0.000713476 0.000971837 0.0011467 0.000968517 0.00130046 0.0014885 0.00159398 
0 0 0 0 0 0 2.37888e-05 0 7.34862e-05 0.000132108 0.000100015 0.000321405 0.00033498 0.000427473 0.000553152 0.000640838 0.000718018 0.000928496 0.00121735 0.00135224 0.00122523 0.00172119 0.00174863 0.00211376 
0 0 0 0 0 7.71903e-06 3.17183e-05 1.6065e-05 0.000106147 0.000132108 0.00020003 0.000465191 0.00043805 0.000540885 0.000686979 0.000805625 0.00100145 0.00121193 0.0015754 0.00160106 0.00159864 0.00198893 0.00203766 0.00266819 
0 0 0 0 0 7.71903e-06 3.17183e-05 3.21301e-05 0.000146972 0.000165135 0.000241703 0.000625893 0.000532532 0.00070664 0.000910024 0.000961257 0.00129432 0.00156378 0.00196413 0.00203377 0.00214707 0.00243517 0.00270243 0.00339588 
0 0 0 0 7.32526e-06 7.71903e-06 3.17183e-05 7.22926e-05 0.000179633 0.000189905 0.000333383 0.000744306 0.00066137 0.0010207 0.00122229 0.00115351 0.00179504 0.00208179 0.00237333 0.00245567 0.00275386 0.0029324 0.00351171 0.00417555 
0 0 0 0 7.32526e-06 7.71903e-06 3.17183e-05 0.000136553 0.000187798 0.000231189 0.000633428 0.000905008 0.000798798 0.00136966 0.00151671 0.00149224 0.00251306 0.0026682 0.00288482 0.00332111 0.00353567 0.00374837 0.00487015 0.0052151 
0 0 0 0 1.46505e-05 7.71903e-06 3.17183e-05 0.000232943 0.000228624 0.000313757 0.000958477 0.00104879 0.000970582 0.00191927 0.00190034 0.00195913 0.00324053 0.00329372 0.00358045 0.00425145 0.00425914 0.00499783 0.00606963 0.00653187 
0 0 0 0 1.46505e-05 7.71903e-06 3.17183e-05 0.000321301 0.000277614 0.000445865 0.00124185 0.00121795 0.00147735 0.00259101 0.0022929 0.00267321 0.00416639 0.00402674 0.00470574 0.00540897 0.00532101 0.00647678 0.00745697 0.00826446 
0 0 0 0 1.46505e-05 7.71903e-06 7.92959e-05 0.000385561 0.00031844 0.00063577 0.00173359 0.00149707 0.00215589 0.00328893 0.00293527 0.0037901 0.00508281 0.0050432 0.00612769 0.0067504 0.00677962 0.00818523 0.00922005 0.0105688 
0 0 0 0 1.46505e-05 7.71903e-06 0.000134803 0.000546211 0.000391926 0.00108989 0.00225867 0.00197918 0.0032639 0.00392578 0.00387206 0.00536473 0.00638658 0.00680246 0.00794861 0.00817837 0.00885668 0.0103782 0.0118791 0.0131504 
0 0 0 0 2.9301e-05 7.71903e-06 0.000245817 0.000690796 0.000555229 0.00186603 0.00275041 0.00269811 0.00437191 0.00479817 0.00554936 0.00693936 0.00797377 0.00933383 0.00976952 0.010634 0.0119723 0.0126986 0.0154486 0.0172046 
0 0 0 0 2.9301e-05 7.71903e-06 0.000451986 0.000859479 0.000824678 0.00281555 0.0033255 0.00403447 0.00584926 0.00603697 0.00790471 0.00894427 0.0102884 0.01209 0.0126646 0.0136522 0.0151579 0.0164342 0.0199286 0.0213629 
0 0 0 0 2.9301e-05 7.71903e-06 0.000705733 0.00102013 0.00137174 0.00395498 0.00425064 0.00599674 0.007653 0.00834882 0.010385 0.0110865 0.0140297 0.0153739 0.0162348 0.0183581 0.0189736 0.021483 0.025189 0.0268205 
0 0 0 1.34041e-05 4.39515e-05 1.54381e-05 0.000999128 0.00116471 0.00254752 0.00515221 0.00547582 0.0087033 0.00937084 0.0116203 0.0134898 0.0145379 0.018659 0.0191075 0.0211349 0.023767 0.0244113 0.0277303 0.0308684 0.0338895 
0 0 0 2.01062e-05 5.8602e-05 0.000100347 0.00139561 0.00143782 0.00440101 0.00658063 0.00786785 0.0118412 0.0119218 0.0164534 0.0173975 0.019573 0.0240063 0.024483 0.027457 0.0299873 0.0325912 0.0355076 0.0383832 0.0439212 
0 0 0 2.01062e-05 7.32526e-05 0.000362794 0.00189517 0.00188764 0.00707917 0.00793474 0.0117434 0.015309 0.0158299 0.0216616 0.0217692 0.0260821 0.0297316 0.0327612 0.0353135 0.0378628 0.0427898 0.044496 0.0492796 0.0548192 
0 0 0 2.01062e-05 9.52283e-05 0.00079506 0.0026009 0.00326923 0.0104024 0.00989159 0.0172943 0.0193012 0.0221344 0.0275415 0.0293795 0.0351728 0.0373653 0.0439423 0.0451137 0.0493731 0.0546337 0.0567866 0.0628206 0.0690958 
0 0 0 4.02123e-05 0.000102554 0.00161328 0.00334629 0.00600029 0.0141338 0.0134998 0.024137 0.0248412 0.0311273 0.0348783 0.0399786 0.044877 0.0489386 0.0561789 0.0578192 0.06388 0.0688931 0.073769 0.0774889 0.0877558 
0 0 0 5.36164e-05 0.000102554 0.0028792 0.00405202 0.0102816 0.0177183 0.0197501 0.0316964 0.0333246 0.0422847 0.0449632 0.0540393 0.0571444 0.0650467 0.0709175 0.0760386 0.0810589 0.0883451 0.0924854 0.0978077 0.109569 
0 0 0 8.04246e-05 0.000124529 0.00460826 0.00486877 0.0173422 0.0219397 0.0299225 0.0400477 0.0464261 0.0543182 0.0605355 0.0701878 0.073559 0.0834601 0.0894679 0.0981146 0.101905 0.111975 0.116633 0.123676 0.135974 
0 0 0 0.000100531 0.000410214 0.00703203 0.0068353 0.0266117 0.0280064 0.04367 0.0502325 0.0657188 0.0692721 0.0827728 0.0888879 0.0972426 0.105671 0.11572 0.12239 0.130291 0.140762 0.148303 0.155166 0.170522 
0 0 0 0.000160849 0.00136982 0.0100888 0.0118627 0.0376404 0.0383843 0.0609761 0.066635 0.0879465 0.0908396 0.10857 0.113637 0.127453 0.134789 0.147924 0.154328 0.165677 0.17634 0.187521 0.193997 0.213282 
0 0 1.11595e-05 0.000201062 0.00323776 0.013076 0.0215209 0.0491028 0.0558577 0.0796777 0.0940724 0.112923 0.12329 0.138266 0.149467 0.160631 0.17565 0.185416 0.198183 0.207726 0.222106 0.231991 0.244519 0.263215 
0 0 4.46381e-05 0.000241274 0.00669528 0.0161868 0.0377131 0.0607419 0.0833987 0.100815 0.13097 0.143423 0.164217 0.176241 0.194165 0.205288 0.22183 0.233776 0.248862 0.26042 0.276179 0.289989 0.303481 0.325641 
0 0 8.92762e-05 0.00026138 0.0116618 0.0195677 0.0621283 0.0773612 0.119497 0.133735 0.171934 0.188098 0.210247 0.228698 0.244136 0.265261 0.274972 0.296444 0.309106 0.325761 0.340988 0.358199 0.37425 0.398409 
0 0 0.000184132 0.000341805 0.0196903 0.0270783 0.0919197 0.106543 0.157881 0.181772 0.216157 0.2487 0.263552 0.293814 0.307276 0.331798 0.346642 0.365642 0.383589 0.397083 0.420827 0.434097 0.457693 0.48076 
0 0 0.000351525 0.000529462 0.0304364 0.045357 0.123472 0.152714 0.200217 0.246728 0.273399 0.315915 0.33504 0.363518 0.388803 0.407033 0.430433 0.447731 0.466185 0.486851 0.505869 0.525856 0.547018 0.574129 
0 0 0.00048544 0.00199051 0.0439003 0.0783173 0.155349 0.218436 0.258165 0.318133 0.352536 0.388874 0.424935 0.448324 0.476058 0.498554 0.517813 0.542554 0.560883 0.580848 0.60481 0.621006 0.648872 0.671085 
0 0 0.000691891 0.00727843 0.0583603 0.130575 0.199294 0.292745 0.340159 0.392765 0.448676 0.478064 0.515113 0.547899 0.570094 0.595833 0.616503 0.638268 0.660031 0.681379 0.701148 0.720555 0.743616 0.768595 
0 0 0.00100994 0.0188663 0.0733478 0.200749 0.269241 0.367648 0.442468 0.487338 0.541765 0.585574 0.613056 0.644613 0.672757 0.691107 0.713993 0.738457 0.753532 0.777215 0.795129 0.810223 0.830975 0.855034 
0 0 0.00138378 0.0376387 0.100158 0.281876 0.366474 0.457685 0.543128 0.594379 0.639738 0.681243 0.714426 0.738927 0.763947 0.786244 0.802951 0.823615 0.840332 0.858079 0.873113 0.886988 0.904418 0.920786 
0 0 0.00189712 0.0667189 0.154233 0.358325 0.483427 0.567015 0.641869 0.698538 0.741461 0.773359 0.800842 0.825643 0.845126 0.861826 0.876662 0.894288 0.906448 0.919882 0.93169 0.941416 0.953293 0.962628 
0 3.59419e-05 0.00244952 0.107045 0.240723 0.451123 0.594243 0.682884 0.743019 0.788322 0.825649 0.851756 0.872424 0.890349 0.906116 0.919465 0.929767 0.941417 0.951367 0.960385 0.967549 0.974667 0.980823 0.985914 
0 0.000239613 0.00346503 0.159991 0.359904 0.561003 0.696503 0.780777 0.831366 0.863012 0.888042 0.905998 0.922766 0.935696 0.946549 0.955361 0.962635 0.970366 0.97685 0.982691 0.987118 0.990425 0.99367 0.996032 
0 0.000722832 0.0110145 0.218534 0.505142 0.682933 0.792411 0.856009 0.891837 0.914774 0.931698 0.942325 0.953189 0.962792 0.970317 0.975822 0.980991 0.985027 0.989433 0.992795 0.995157 0.997004 0.997774 0.99877 
0 0.00166132 0.0383051 0.290454 0.644476 0.793794 0.871057 0.910229 0.932336 0.945332 0.955768 0.9638 0.971492 0.978085 0.982977 0.986735 0.990241 0.993022 0.995376 0.997133 0.99839 0.998891 0.999321 0.999532 
0 0.00281944 0.0924232 0.398665 0.757439 0.871339 0.921299 0.942953 0.955598 0.963646 0.971004 0.976292 0.982418 0.98728 0.990329 0.993024 0.995465 0.997058 0.998036 0.99894 0.999393 0.999592 0.999668 0.999792 
0 0.00437293 0.166528 0.532297 0.843459 0.920486 0.949108 0.960809 0.968581 0.9748 0.98028 0.984454 0.989435 0.992803 0.99479 0.996659 0.997855 0.998817 0.999192 0.999535 0.99979 0.999834 0.99987 0.999913 
0 0.00648951 0.256318 0.675936 0.90527 0.948676 0.964103 0.972015 0.977693 0.982132 0.986531 0.990248 0.993781 0.996153 0.997288 0.998489 0.99914 0.999531 0.999714 0.999762 0.999872 0.999949 0.999957 0.999965 
0 0.00936886 0.360894 0.818689 0.945105 0.964724 0.973927 0.979164 0.983956 0.987896 0.991074 0.994426 0.996547 0.998011 0.998804 0.999277 0.999726 0.999863 0.999908 0.99987 0.999942 1 1 1 
0 0.0139455 0.511346 0.918818 0.963183 0.973786 0.980176 0.984642 0.989034 0.992197 0.994749 0.996964 0.998196 0.999084 0.999572 0.999689 0.999915 0.999961 0.999969 0.999978 0.999977 1 1 1 
0 0.0428547 0.688415 0.95259 0.972691 0.980324 0.985655 0.989277 0.992929 0.995178 0.997208 0.998706 0.99939 0.999616 0.999866 0.999908 0.999972 0.99999 0.99998 1 1 1 1 1 
0 0.128037 0.802242 0.9684 0.980588 0.985619 0.989922 0.992899 0.995795 0.99744 0.998975 0.999586 0.999837 0.999887 0.999982 0.999991 0.999991 1 0.99999 1 1 1 1 1 
0.000519465 0.248514 0.880526 0.979116 0.986119 0.990135 0.993553 0.995783 0.997771 0.998894 0.999692 0.999907 0.999974 0.999974 1 1 1 1 1 1 1 1 1 1 
0.0103368 0.383181 0.947528 0.986301 0.990931 0.993724 0.996004 0.997638 0.999216 0.999637 0.999967 0.999983 0.999983 0.999991 1 1 1 1 1 1 1 1 1 1 
0.0390299 0.544428 0.97974 0.991656 0.994469 0.996434 0.99797 0.998988 0.999755 0.999893 0.999992 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.0880581 0.722748 0.98908 0.995376 0.997121 0.998255 0.999255 0.999783 0.999943 0.999975 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.159838 0.900297 0.995201 0.997775 0.998813 0.999344 0.999762 0.999976 0.999992 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.364776 0.984489 0.998092 0.999169 0.999634 0.999884 0.999968 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.620347 0.995607 0.999057 0.999584 0.99989 0.999985 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.800175 0.99859 0.999291 0.999725 0.999971 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.907132 0.999213 0.999559 0.99994 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.972433 0.999988 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.999364 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 


==> anc/pid_cut_cumulative_eff_protons.dat <==
**************************************************************************************************
Proton PID cut cumulative efficiency
Two-dimensional maps of PID cut rejection factors associated with specific reconstructed Eblip/ds 
boundaries for proton dataset.
Matrix size 24 x 100, ( Reconstructed blip energy [MeVee] x  Eblip/ds [MeVee/cm] )
**************************************************************************************************

0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.67282e-05 3.88848e-05 2.04311e-05 4.25568e-05 8.9067e-05 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.68325e-05 1.76551e-05 5.50924e-05 9.7212e-05 0.000122587 8.51136e-05 0.000155867 4.89788e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.68325e-05 1.76551e-05 5.50924e-05 0.000116654 0.000224742 0.000148949 0.000222668 9.79576e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.68325e-05 3.53101e-05 0.000128549 0.000330521 0.000388191 0.000191506 0.000289468 0.000146936 
0 0 0 0 0 0 0 0 0 0 0 0 0 1.4408e-05 3.0415e-05 1.60357e-05 1.68325e-05 3.53101e-05 0.000220369 0.00040829 0.000449484 0.000234062 0.000423068 0.000171426 
0 0 0 0 0 0 0 0 0 0 0 0 0 1.4408e-05 3.0415e-05 3.20713e-05 1.68325e-05 3.53101e-05 0.000367282 0.000505502 0.000531209 0.000276619 0.000489869 0.000342852 
0 0 0 0 0 0 0 0 0 0 0 0 1.35831e-05 1.4408e-05 3.0415e-05 3.20713e-05 5.04974e-05 5.29652e-05 0.000422375 0.000641599 0.000694657 0.000383011 0.000578936 0.000636724 
0 0 0 0 0 0 0 0 0 0 0 0 1.35831e-05 2.8816e-05 4.56225e-05 3.20713e-05 6.73299e-05 7.06202e-05 0.00062438 0.00081658 0.000817244 0.000510682 0.000645736 0.00119998 
0 0 0 0 0 0 0 0 0 0 0 0 1.35831e-05 2.8816e-05 4.56225e-05 3.20713e-05 8.41623e-05 0.000123585 0.000863114 0.000933235 0.00100112 0.000638352 0.00075707 0.00198364 
0 0 0 0 0 0 0 0 0 0 0 0 1.35831e-05 2.8816e-05 4.56225e-05 3.20713e-05 8.41623e-05 0.000247171 0.00102839 0.00104989 0.001185 0.000787301 0.000957471 0.0027673 
0 0 0 0 0 0 0 0 0 0 0 0 1.35831e-05 4.32239e-05 6.083e-05 4.8107e-05 0.000100995 0.000476686 0.00126712 0.00118599 0.00134845 0.00104264 0.00140281 0.00372239 
0 0 0 0 0 0 0 0 0 0 0 0 2.71662e-05 7.20399e-05 6.083e-05 6.41427e-05 0.000117827 0.000723857 0.00157931 0.00147762 0.00149147 0.0012767 0.00220441 0.00472645 
0 0 0 0 0 0 0 0 0 0 0 0 5.43323e-05 8.64479e-05 7.60375e-05 9.6214e-05 0.00020199 0.000953373 0.00192823 0.00182758 0.00163449 0.00151077 0.00331775 0.0055346 
0 0 0 0 0 0 0 0 0 0 0 0 5.43323e-05 8.64479e-05 0.000152075 0.000144321 0.000252487 0.00150068 0.00229552 0.00209978 0.00175707 0.00195761 0.00467602 0.00656316 
0 0 0 0 0 0 0 0 0 0 0 0 5.43323e-05 0.000100856 0.000167283 0.000256571 0.000488142 0.00204799 0.00269953 0.00250807 0.00200225 0.00312793 0.00583389 0.00764069 
0 0 0 0 0 0 0 0 0 0 0 0 8.14985e-05 0.000115264 0.000197698 0.000320713 0.000942618 0.0024364 0.00310354 0.00287747 0.00222699 0.00459614 0.00701403 0.00884067 
0 0 0 0 0 0 0 0 0 0 0 1.29608e-05 9.50816e-05 0.000115264 0.000319358 0.000400892 0.00153175 0.00303667 0.0036361 0.00330521 0.00281949 0.00683037 0.00839457 0.0100896 
0 0 0 0 0 0 0 0 0 0 0 2.59215e-05 9.50816e-05 0.000158488 0.00042581 0.000657462 0.00235655 0.00372522 0.00440739 0.00379127 0.00369803 0.00931994 0.010354 0.01151 
0 0 0 0 0 0 0 0 0 0 0 5.1843e-05 0.000135831 0.00021612 0.000623508 0.00110646 0.00341699 0.00437845 0.00501341 0.0045884 0.00531209 0.0119585 0.0120018 0.0131508 
0 0 0 0 0 0 0 0 0 0 0 0.000103686 0.00017658 0.000244936 0.00085162 0.00166771 0.00459526 0.00510231 0.00572961 0.00513279 0.00772295 0.0146183 0.0145179 0.0155263 
0 0 0 0 0 0 0 0 0 0 0 0.000155529 0.000258079 0.000374607 0.0012166 0.00248553 0.00562204 0.00610865 0.00655599 0.0060077 0.0115027 0.0178526 0.0168114 0.0179997 
0 0 0 0 0 0 0 0 0 0 1.2113e-05 0.000181451 0.000325994 0.000475463 0.00156637 0.00365613 0.00686765 0.00709733 0.00754765 0.00773807 0.0156502 0.0208528 0.0203963 0.0209629 
0 0 0 0 0 0 0 0 0 0 4.8452e-05 0.000194411 0.000380326 0.000691583 0.00191615 0.00537195 0.0083489 0.00828022 0.00863114 0.0110044 0.0203085 0.0239169 0.0240481 0.024318 
0 0 0 0 0 0 0 0 0 0 8.47909e-05 0.000285137 0.000488991 0.00109501 0.00257007 0.00740848 0.00959451 0.00948077 0.00999008 0.0166038 0.0251915 0.0277258 0.0279002 0.0307587 
0 0 0 0 0 0 0 0 0 0 0.00012113 0.00033698 0.000679154 0.00168573 0.00383229 0.00930068 0.0110421 0.0107343 0.0116429 0.0235447 0.031137 0.0328326 0.03222 0.0422197 
0 0 0 0 0 0 0 0 0 0 0.000218034 0.000440666 0.000991565 0.00237732 0.0058701 0.0115617 0.0127927 0.0125351 0.0160319 0.0318078 0.0382061 0.0391097 0.0377867 0.05995 
0 0 0 0 0 0 0 0 0 0 0.00036339 0.000570273 0.00148056 0.00301127 0.00802956 0.0140152 0.0145937 0.0151657 0.0232673 0.0413734 0.046542 0.0470466 0.0477845 0.079664 
0 0 0 0 0 0 0 0 0 0 0.000545085 0.000816528 0.00199671 0.00403423 0.0114817 0.0167412 0.0166136 0.0175844 0.0350204 0.0527472 0.0564715 0.056026 0.0653529 0.101264 
0 0 0 0 0 0 0 0 0 4.49564e-05 0.000775231 0.00115351 0.00277095 0.00550385 0.0153444 0.0192909 0.0195762 0.0216804 0.0491608 0.0649376 0.067913 0.0666652 0.0926297 0.123818 
0 0 0 0 0 0 0 0 0 0.000146108 0.000981152 0.00160713 0.00381685 0.00763623 0.0197089 0.0227706 0.0233466 0.029325 0.0657068 0.077789 0.0798856 0.0822198 0.12456 0.148136 
0 0 0 0 0 0 0 0 0 0.000236021 0.00115073 0.00228109 0.0047405 0.011195 0.024332 0.026988 0.0280766 0.0435021 0.0831895 0.0938095 0.0939626 0.108222 0.157604 0.177132 
0 0 0 0 0 0 0 0 0 0.000404608 0.00141722 0.00338276 0.00573206 0.0164971 0.0294721 0.0313818 0.0344729 0.0649706 0.104565 0.110899 0.109592 0.1448 0.192474 0.206519 
0 0 0 0 0 0 0 0 0 0.000640629 0.00178061 0.00480844 0.00668288 0.0232689 0.0352054 0.0375074 0.0432594 0.0923536 0.127116 0.130245 0.130636 0.191825 0.230327 0.238723 
0 0 0 0 0 0 1.74666e-05 0 0 0.00102276 0.00254373 0.00607859 0.00817701 0.0311212 0.0418815 0.0456535 0.0587958 0.12385 0.152514 0.151748 0.164634 0.24002 0.267914 0.27482 
0 0 0 0 0 0 2.62e-05 9.61612e-06 1.04627e-05 0.00133745 0.00359756 0.00734875 0.0112875 0.0406881 0.0502608 0.0564936 0.0845663 0.15653 0.179179 0.173834 0.214527 0.289642 0.308016 0.312558 
0 0 0 0 0 7.82063e-06 2.62e-05 9.61612e-06 3.1388e-05 0.00210171 0.00496633 0.00856706 0.0172505 0.0509322 0.0609061 0.0697712 0.121362 0.190569 0.206303 0.202609 0.280008 0.339667 0.353329 0.364255 
0 0 0 0 0 7.82063e-06 2.62e-05 9.61612e-06 0.000261566 0.00300084 0.00681961 0.00965576 0.0270439 0.062545 0.0736804 0.0869293 0.168123 0.227238 0.234877 0.24616 0.346695 0.39248 0.398553 0.435568 
0 0 0 0 0 7.82063e-06 2.62e-05 9.61612e-06 0.000606834 0.00424838 0.00902418 0.0104464 0.0410752 0.0761462 0.0911082 0.114126 0.217425 0.26412 0.264443 0.307034 0.411727 0.446527 0.445669 0.521526 
0 0 0 0 0 1.56413e-05 3.49333e-05 9.61612e-06 0.00116136 0.00604664 0.0108775 0.0121183 0.0600644 0.0925424 0.111806 0.155899 0.266761 0.300295 0.29838 0.385426 0.476371 0.49717 0.506368 0.606676 
0 0 0 0 0 1.56413e-05 3.49333e-05 9.61612e-06 0.0018205 0.00811464 0.0123674 0.0170693 0.079624 0.113304 0.135909 0.208448 0.312781 0.337459 0.34598 0.465995 0.536766 0.544344 0.583033 0.68176 
0 0 0 0 0 2.34619e-05 3.49333e-05 9.61612e-06 0.00287723 0.0109469 0.0136635 0.0279175 0.101927 0.139628 0.162872 0.27328 0.358818 0.376318 0.414148 0.541587 0.592686 0.594774 0.668604 0.745751 
0 0 0 0 0 2.34619e-05 3.49333e-05 9.61612e-06 0.00449894 0.0142287 0.0144145 0.0446239 0.128469 0.170374 0.200693 0.337807 0.404972 0.417136 0.499725 0.608586 0.64358 0.655588 0.74106 0.800852 
0 0 0 0 0 3.12825e-05 4.36666e-05 6.73129e-05 0.00668564 0.0174543 0.014899 0.0701955 0.158895 0.203152 0.253053 0.399176 0.452692 0.468583 0.591215 0.668857 0.691061 0.726487 0.801069 0.845031 
0 0 0 0 0 3.12825e-05 5.23999e-05 0.000307716 0.0099186 0.0197696 0.0160982 0.105177 0.197607 0.235743 0.317168 0.45846 0.501523 0.537279 0.669336 0.722674 0.737379 0.797557 0.849811 0.878533 
0 0 0 0 0 6.2565e-05 6.11332e-05 0.000961612 0.0140304 0.0215679 0.0234265 0.145523 0.241222 0.26479 0.395395 0.514969 0.549664 0.620681 0.733794 0.767391 0.79148 0.851881 0.886996 0.906304 
0 0 0 0 0 7.03856e-05 6.11332e-05 0.00240403 0.0187491 0.0225119 0.0413053 0.192778 0.286033 0.303504 0.470779 0.573467 0.600465 0.70283 0.786995 0.806237 0.846195 0.892842 0.914986 0.932875 
0 0 0 0 0 7.82063e-05 6.11332e-05 0.00474075 0.0237816 0.0230289 0.07011 0.246552 0.325763 0.357102 0.54455 0.630266 0.659934 0.771367 0.829214 0.844403 0.892287 0.923547 0.935961 0.955797 
0 0 0 0 2.75029e-05 9.38475e-05 6.11332e-05 0.00868336 0.0283852 0.0234673 0.113208 0.307299 0.356963 0.427816 0.614596 0.678517 0.728627 0.825374 0.86293 0.881751 0.924691 0.944591 0.953128 0.970662 
0 0 0 0 2.75029e-05 9.38475e-05 6.98666e-05 0.0145203 0.0316391 0.0247036 0.175117 0.368604 0.381807 0.517117 0.679943 0.719777 0.795267 0.865627 0.889981 0.918167 0.947615 0.958848 0.968403 0.979576 
0 0 0 0 3.43787e-05 9.38475e-05 0.000139733 0.0223767 0.0337107 0.0338972 0.254736 0.422054 0.418957 0.60221 0.738507 0.765831 0.850073 0.897159 0.91536 0.944161 0.962856 0.970083 0.977867 0.984449 
0 0 0 0 4.12544e-05 0.000101668 0.000541466 0.0318198 0.0349034 0.058567 0.341138 0.462051 0.475965 0.68278 0.782837 0.815093 0.891902 0.919052 0.937819 0.961951 0.972193 0.979254 0.983545 0.987853 
0 0 0 0 5.50059e-05 0.000101668 0.0024366 0.0419744 0.0356567 0.105187 0.428533 0.487337 0.555399 0.755468 0.815837 0.866455 0.921207 0.935736 0.957818 0.973306 0.978956 0.984999 0.987197 0.99018 
0 0 0 0 0.000103136 0.000117309 0.00651506 0.0503404 0.0361066 0.180039 0.506747 0.506882 0.647179 0.815088 0.846632 0.908805 0.940985 0.950601 0.970599 0.980383 0.984186 0.988467 0.989468 0.991576 
0 0 0 0 0.00014439 0.00012513 0.0132834 0.0565909 0.0368913 0.284878 0.563157 0.540865 0.7393 0.855661 0.880165 0.937252 0.955175 0.96446 0.978679 0.98534 0.987823 0.990552 0.991338 0.992898 
0 0 0 5.84713e-06 0.000171893 0.00012513 0.0240166 0.0604373 0.0475319 0.408845 0.597788 0.597232 0.812404 0.881898 0.914351 0.955934 0.965561 0.974736 0.984372 0.988179 0.990397 0.991935 0.99263 0.99422 
0 0 0 5.84713e-06 0.000240651 0.000132951 0.0381209 0.062351 0.083628 0.526654 0.616515 0.673843 0.867185 0.90168 0.94285 0.967416 0.974566 0.981445 0.987971 0.990901 0.992338 0.993233 0.993498 0.995127 
0 0 0 2.92357e-05 0.000268154 0.000203336 0.0537448 0.0635914 0.156176 0.621545 0.630699 0.764944 0.901604 0.922961 0.960689 0.974712 0.980929 0.986105 0.990157 0.992495 0.993585 0.994276 0.994433 0.996008 
0 0 0 5.84713e-05 0.000316284 0.000797704 0.0719626 0.0641011 0.270104 0.680641 0.661696 0.846428 0.921463 0.944774 0.971136 0.980148 0.985389 0.988983 0.991957 0.993681 0.994524 0.995021 0.995279 0.996596 
0 0 0 0.000111096 0.000350662 0.0044734 0.0883201 0.06463 0.417575 0.711503 0.714872 0.900008 0.934801 0.96349 0.977432 0.984606 0.988739 0.991172 0.993481 0.994692 0.995423 0.995744 0.996126 0.997061 
0 0 0 0.000187108 0.000357538 0.0143508 0.0998306 0.0765251 0.571104 0.726226 0.785527 0.931593 0.948547 0.974195 0.982055 0.988118 0.990978 0.993009 0.994693 0.995373 0.9962 0.996595 0.996727 0.997502 
0 0 0 0.000251427 0.00037129 0.0316188 0.105088 0.12726 0.694919 0.736645 0.862057 0.947146 0.961927 0.980175 0.985751 0.990282 0.992611 0.99435 0.995538 0.996267 0.996854 0.997106 0.997239 0.99782 
0 0 0 0.000321592 0.000391917 0.0533288 0.107097 0.232027 0.767237 0.763484 0.917704 0.95662 0.972752 0.983892 0.988655 0.992046 0.99389 0.995516 0.996235 0.996753 0.997262 0.997617 0.997707 0.998237 
0 0 0 0.000438535 0.000405668 0.0778934 0.108206 0.375923 0.799054 0.810149 0.946388 0.965032 0.979476 0.9865 0.991073 0.993425 0.99495 0.996487 0.99697 0.997375 0.997691 0.997851 0.998107 0.998482 
0 0 0 0.000602255 0.000426296 0.105688 0.108765 0.543657 0.812854 0.86558 0.960051 0.973081 0.98366 0.988776 0.9927 0.994339 0.995876 0.99714 0.997539 0.997959 0.99812 0.998128 0.998464 0.998604 
0 0 0 0.000824446 0.00159517 0.135907 0.12093 0.7059 0.821915 0.919989 0.967016 0.979535 0.986757 0.990909 0.994039 0.995366 0.996432 0.997687 0.998017 0.998153 0.998345 0.998383 0.998709 0.998751 
0 0 0 0.00100571 0.0100661 0.160182 0.18781 0.812668 0.844671 0.952987 0.972915 0.983631 0.988943 0.992926 0.99527 0.996184 0.997105 0.998093 0.998311 0.998503 0.998631 0.998638 0.998976 0.998898 
0 0 3.24858e-05 0.00123959 0.031869 0.172288 0.314696 0.856402 0.880182 0.966811 0.978403 0.986508 0.990899 0.994208 0.996122 0.996841 0.997559 0.998358 0.998678 0.998639 0.998897 0.99883 0.999043 0.99902 
0 0 0.000157788 0.00143255 0.0638687 0.176785 0.469678 0.872865 0.91859 0.973206 0.982872 0.988854 0.992747 0.99526 0.996791 0.997434 0.997879 0.998605 0.999063 0.998892 0.998978 0.999042 0.999221 0.999167 
0 0 0.000343421 0.00156703 0.100833 0.178654 0.635305 0.882385 0.953378 0.977926 0.986349 0.990889 0.993996 0.996398 0.997308 0.997915 0.998216 0.998941 0.999192 0.999028 0.999162 0.999234 0.999354 0.999241 
0 0 0.000640434 0.00161381 0.142713 0.188876 0.793937 0.900213 0.969627 0.982085 0.988711 0.992418 0.995097 0.996989 0.997764 0.998268 0.998569 0.999117 0.999284 0.999203 0.999326 0.999319 0.999421 0.999363 
0 0 0.00103954 0.00164889 0.188629 0.267395 0.88114 0.924744 0.975999 0.985715 0.990746 0.993805 0.996074 0.997551 0.998099 0.998525 0.998872 0.999223 0.999394 0.999281 0.999387 0.999468 0.999443 0.999437 
0 0 0.00150363 0.0029528 0.237502 0.398813 0.909794 0.948333 0.980288 0.988716 0.99232 0.99514 0.996889 0.997983 0.998418 0.998797 0.999091 0.999311 0.999523 0.999397 0.999448 0.999511 0.999466 0.99951 
0 0 0.00200019 0.0174712 0.276418 0.546724 0.921715 0.968815 0.98371 0.990784 0.994016 0.996241 0.997677 0.9983 0.998677 0.999054 0.999192 0.9994 0.999633 0.999514 0.999551 0.999511 0.999599 0.999608 
0 0 0.00256638 0.0558869 0.292446 0.700572 0.936465 0.977825 0.987298 0.992818 0.995627 0.997084 0.998166 0.998559 0.998875 0.99923 0.999293 0.999523 0.999706 0.999572 0.999591 0.999596 0.999688 0.999633 
0 0 0.0032625 0.107412 0.304409 0.849242 0.952814 0.982374 0.990584 0.994324 0.99679 0.997706 0.998452 0.998876 0.999148 0.999343 0.999411 0.999559 0.999816 0.999669 0.999673 0.999702 0.999711 0.999706 
0 0 0.00416282 0.168754 0.379011 0.923108 0.967661 0.986249 0.992728 0.995808 0.997626 0.998224 0.998818 0.999179 0.999376 0.999471 0.999529 0.9997 0.999908 0.999728 0.999714 0.999808 0.9998 0.999804 
0 0 0.00515595 0.234938 0.501 0.94452 0.979599 0.990124 0.994779 0.997168 0.99845 0.998795 0.999131 0.99938 0.999605 0.999599 0.999697 0.999788 0.999927 0.999786 0.999755 0.999872 0.999822 0.999853 
0 0.000152771 0.00612589 0.309541 0.632169 0.958214 0.985503 0.992903 0.99638 0.998044 0.998898 0.999132 0.999416 0.999582 0.999681 0.999647 0.999798 0.999859 0.999945 0.999844 0.999816 0.999894 0.999866 0.999878 
0 0.000746497 0.00841381 0.387934 0.763688 0.970039 0.989503 0.99499 0.997719 0.998696 0.999297 0.999326 0.999579 0.999683 0.999757 0.999792 0.999815 0.999894 0.999945 0.999883 0.999877 0.999915 0.999866 0.999878 
0 0.0018402 0.0299426 0.452913 0.890635 0.980652 0.992708 0.996711 0.998514 0.99909 0.999528 0.999533 0.999728 0.999798 0.999863 0.999872 0.999899 0.999894 1 0.999942 0.999939 0.999936 0.999911 0.999951 
0 0.00334708 0.086621 0.533568 0.955115 0.98866 0.995267 0.997913 0.999017 0.999359 0.999637 0.99965 0.999796 0.99987 0.999909 0.999888 0.999933 0.999912 1 0.999961 0.99998 0.999957 0.999955 1 
0 0.00506229 0.16545 0.63611 0.973123 0.992836 0.996891 0.99875 0.999309 0.999629 0.999709 0.999754 0.999851 0.999928 0.999939 0.99992 0.999966 0.999929 1 0.999961 1 0.999979 0.999978 1 
0 0.00715248 0.256902 0.737931 0.982549 0.995667 0.998044 0.999288 0.999592 0.999753 0.999879 0.999844 0.999891 0.999942 0.999954 0.999968 0.999966 0.999929 1 0.999981 1 1 1 1 
0 0.0100517 0.358601 0.838245 0.990078 0.997521 0.998961 0.999558 0.999749 0.999843 0.999915 0.999896 0.999905 0.999942 0.99997 1 0.999983 0.999982 1 0.999981 1 1 1 1 
0 0.0135828 0.469396 0.934056 0.994719 0.998608 0.999345 0.99974 0.999864 0.999876 0.999927 0.999935 0.999919 0.999942 0.999985 1 0.999983 1 1 1 1 1 1 1 
0 0.0196867 0.625532 0.98126 0.996899 0.999124 0.999651 0.999846 0.999916 0.999888 0.999964 0.999948 0.999919 0.999986 1 1 1 1 1 1 1 1 1 1 
0 0.0583656 0.778224 0.99051 0.998212 0.999539 0.99979 0.999913 0.999937 0.999899 0.999964 0.999961 0.999919 1 1 1 1 1 1 1 1 1 1 1 
0 0.157441 0.862325 0.995159 0.999161 0.999734 0.999913 0.999942 0.999958 0.999933 0.999964 0.999974 0.999959 1 1 1 1 1 1 1 1 1 1 1 
0.000690091 0.285165 0.92228 0.997755 0.999553 0.999828 0.999939 0.999981 0.999979 0.999944 0.999976 0.999974 0.999973 1 1 1 1 1 1 1 1 1 1 1 
0.0132745 0.423611 0.97338 0.998772 0.999794 0.999859 0.999956 0.999981 0.999979 0.999978 0.999976 0.999987 1 1 1 1 1 1 1 1 1 1 1 1 
0.0469522 0.583073 0.994473 0.999374 0.999849 0.999898 0.999974 0.999981 1 0.999978 0.999988 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.101951 0.753514 0.997573 0.999556 0.99989 0.999922 0.999983 0.999981 1 0.999989 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.179547 0.918656 0.998858 0.999626 0.999924 0.999945 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.401997 0.99083 0.999276 0.999661 0.999952 0.999969 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.667116 0.997653 0.999383 0.999684 0.999966 0.999984 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.834339 0.999063 0.999406 0.999754 0.999993 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.924416 0.999431 0.999703 0.999924 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.977084 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
0.999375 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 

